Photospheric carbon and oxygen abundances of F-G type stars in the Pleiades cluster

In order to investigate the carbon-to-oxygen ratio of the young open cluster M45 (Pleiades), the C and O abundances of selected 32 F-G type dwarfs (in the effective temperature range of Teff~5800-7600K and projected rotational velocity range of vesini~10-110km/s) belonging to this cluster were determined by applying the synthetic spectrum-fitting technique to C I 5380 and O I 6156-8 lines. The non-LTE corrections for these C I and O I lines were found to be practically negligible (less than a few hundredths dex). The resulting C and O abundances (along with the Fe abundance) turned out nearly uniform without any systematic dependence upon Teff or vesini. We found, however, in spite of almost solar Fe abundance ([Fe/H]~0), carbon turned out to be slightly subsolar ([C/H]~-0.1) while oxygen slightly supersolar ([O/H]~+0.1). This lead to a conclusion that [C/O] ratio was moderately subsolar (~-0.2) in the primordial gas from which these Pleiades stars were formed ~120--130 Myr ago. Interestingly, similarly young B-type stars are reported to show just the same result ([C/O]~-0.2), while rather aged (~1-10 Gyr) field F-G stars of near-solar metallicity yield almost the solar value ([C/O]~0) on the average. Such a difference in the C/O ratio between two star groups of distinctly different ages may be explained as a consequence of orbit migration mechanism which Galactic stars may undergo over a long time.

==> anc/ReadMe.txt <==
================================================================================
Keywords: open clusters and associations: individual (M 45) --- stars: abundances 
--- stars: atmospheres --- stars: solar-type 

Abstract:

The files in this directory constitute the online material (electronic table)
for the paper "Photospheric carbon and oxygen abundances of F--G type stars 
in the Pleiades cluster (Y. Takeda, O. Hashimoto, and S. Honda)"
Given are the LTE abundance results derived from the spectrum fitting
analysis in the 5375-5390A and 6150-6167A regions, and the equivalent widths
as well as the non-LTE corections computed for the C I 5380 and O I 6158 lines.

File Summary:
--------------------------------------------------------------------------------
 FileName  Lrecl Records  Explanations
--------------------------------------------------------------------------------
ReadMe.txt                This file
tableE.txt  146  34       Results of elemental abundances and related quantitires
--------------------------------------------------------------------------------

Description: "tableE.txt"
--------------------------------------------------------------------------
Following the adopted atmospheric parameters (Teff, log g, vt), the broadening 
parameter (v sini) as well as the LTE abundances of various elements determined 
from the spectrum fitting are presented.  Besides, the NLTE corrections and the 
equivalent widths for the relevant C and O lines resulting from the analysis are 
also given. Dummy zero values are tentatively given for indeterminable cases.
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE.txt"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-  3  I3    ---      num        object No. (arbitrarily assigned in this paper)
   6- 15  A10   ---      name       star name
  16- 21  I6     K       Teff       effective temperature 
  22- 26  F5.2  cm s-2   logg       logarithm of surface gravity
  27- 30  F4.1  km s-1    xi        microturbulence
  31- 38  F8.1  km s-1   vsini53    projected rotational velocity (5375-5390A fitting)
  39- 45  F7.3  dex      A(C)53     carbon abundance (LTE: 5375-5390A fitting)
  46- 52  F7.3  dex      A(Ti)53    titanium abundance (LTE: 5375-5390A fitting)
  53- 59  F7.3  dex      A(Mn)53    manganese abundance (LTE: 5375-5390A fitting)
  60- 66  F7.3  dex      A(Fe)53    iron abundance (LTE: 5375-5390A fitting)
  67- 74  F8.1  km s-1   vsini61    projected rotational velocity (6150-6167A fitting)
  75- 81  F7.3  dex      A(O)61     oxygen abundance (LTE: 6150-6167A fitting)
  82- 88  F7.3  dex      A(Na)61    sodium abundance (LTE: 6150-6167A fitting)
  89- 95  F7.3  dex      A(Si)61    silocon abundance (LTE: 6150-6167A fitting)
  96-102  F7.3  dex      A(Ca)61    calcium abundance (LTE: 6150-6167A fitting)
 103-109  F7.3  dex      A(Fe)61    iron abundance (LTE: 6150-6167A fitting)
 110-116  F7.3  dex      A(Ni)61    nickel abundance (LTE: 6150-6167A fitting)
 117-124  F8.1  mA       W(C5380)   equivalent width of C I 5380.325
 125-131  F7.3  dex      del(5380)  non-LTE abundance correction for C I 5380.325
 132-139  F8.1  mA       W(O6158)   equivalent width of O I 6158 (merged feature)
 140-146  F7.3  dex      del(5380)  non-LTE abundance correction for O I 6158
--------------------------------------------------------------------------------

Notes:
(1) Elemental abundances are expressed in the usual definition of A(X)=log10[N(X)/N(H)]+ 12, 
where N(X) and N(H) are the number density of element X and H (hydrogen), respectively.  
(2) The effects of instrumental broadening and macroturbulence are not removed
in the derived vsini values. So, some overestimation of vsini is expected for the cases
of small values (e.g.,  ~10 km/s or less).     
(3) Care should be taken regarding the reference solar oxygen abundance.  
We regard that the value of 8.68 (derived from the *wide* 6150-6167A fitting) given here 
is less reliable because of the considerable weakness of O I 6158 line in the solar spectrum. 
Instead, we adopted the value of 8.81 as in Paper I to maintain consistency, which was 
derived by Takeda and Honda (2005) from the *narrow* 6156.4-6158.6A fitting along with 
the same line data and the same solar photospheric model. 


==> anc/tableE.txt <==
  1  V1038 Tau   5982 4.50 1.2    35.9  8.409  5.008  5.680  7.437    37.4  9.137  6.185  7.127  6.640  7.840  6.153    21.2 -0.009     9.9  0.000
  2  HD 23289    6945 4.32 2.2    27.2  8.303  5.002  0.000  7.391    26.7  8.779  6.055  7.205  6.229  7.599  6.273    37.9 -0.020    20.5 -0.018
  3  MSK 39      6067 4.48 1.2    18.3  8.419  4.979  0.000  7.355    17.7  8.958  6.191  7.134  6.408  7.502  0.000    23.6 -0.010     8.1 -0.001
  4  HD 23325    7289 4.31 2.5    78.4  8.095  5.352  0.000  7.616    78.8  8.889  6.356  7.232  5.967  7.886  6.540    31.3 -0.019    35.6 -0.036
  5  HD 23375    7227 4.31 2.5    86.5  8.103  5.412  0.000  7.320    89.3  9.198  6.205  7.093  5.912  7.496  7.044    30.9 -0.018    54.2 -0.039
  6  V855 Tau    6266 4.44 1.5    51.4  8.246  5.036  5.568  7.358    50.3  8.742  5.735  7.245  6.480  7.666  6.191    21.1 -0.011     7.3 -0.001
  7  HD 23585    7629 4.31 2.9   109.7  8.347  5.254  0.000  7.565   110.0  8.874  6.056  7.137  6.391  7.393  6.641    54.6 -0.021    50.4 -0.050
  8  HD 23584    6612 4.37 1.8    78.0  8.295  5.017  5.525  7.243    79.1  9.037  6.417  7.051  6.149  7.333  6.421    30.3 -0.015    21.2 -0.008
  9  HD 282972   5982 4.50 1.2    13.5  8.323  5.000  5.615  7.384    13.8  8.703  6.226  7.204  6.456  7.619  6.290    18.3 -0.009     4.2 -0.001
 10  BD +23 551  6266 4.44 1.5    21.1  8.263  4.899  5.620  7.324    21.2  8.828  6.156  7.170  6.332  7.533  6.176    21.7 -0.011     8.7 -0.002
 11  BD +22 574  6150 4.46 1.3    14.9  8.379  4.977  5.500  7.354    15.0  8.937  6.149  7.240  6.373  7.552  6.198    23.9 -0.011     9.0 -0.001
 12  HD 24194    6235 4.45 1.4     7.5  8.314  4.949  5.527  7.339     7.2  8.880  6.211  7.133  6.291  7.556  6.282    23.0 -0.012     9.2 -0.002
 13  BD +23 472  6446 4.40 1.7    42.5  8.314  5.028  5.385  7.259    42.0  8.975  6.190  7.244  6.292  7.482  6.197    27.7 -0.013    15.2 -0.004
 14  HD 22887    6700 4.35 1.9    91.5  8.276  5.085  0.000  7.204   100.2  9.079  6.042  7.113  6.266  7.141  5.661    31.3 -0.017    25.5 -0.011
 15  HD 22977    6612 4.37 1.8    56.9  8.497  5.076  0.000  7.383    55.1  9.064  6.129  7.261  6.236  7.528  6.173    41.0 -0.019    22.2 -0.008
 16  HD 23312    6527 4.38 1.7    12.2  8.336  4.879  5.400  7.200    12.3  8.986  6.123  7.164  6.090  7.448  6.192    30.5 -0.014    17.4 -0.005
 17  HD 23488    7108 4.31 2.3    19.2  8.294  4.804  0.000  7.289    20.0  8.927  6.210  6.968  5.884  7.272  5.975    40.3 -0.021    31.7 -0.027
 18  HD 23975    6407 4.41 1.6    23.4  8.376  4.915  5.439  7.176    23.8  8.989  6.135  7.208  6.163  7.471  6.010    29.6 -0.014    14.7 -0.003
 19  BD +21 503  6095 4.48 1.3    32.8  8.378  4.847  5.586  7.257    32.3  9.337  5.707  7.165  6.278  7.443  5.813    22.5 -0.010    17.0 -0.001
 20  BD +22 521  6333 4.42 1.5    26.8  8.332  5.007  5.927  7.500    26.0  8.719  5.992  7.174  6.546  7.718  6.118    26.0 -0.013     7.8 -0.003
 21  BD +23 486  6150 4.46 1.3    11.8  8.319  0.000  5.649  7.374    12.5  8.970  6.204  7.261  6.394  7.617  6.339    21.6 -0.010     9.6 -0.002
 22  BD +25 591  6266 4.44 1.5    35.1  8.292  4.985  5.686  7.363    36.2  9.040  6.177  7.265  6.434  7.637  6.137    22.9 -0.011    13.1 -0.002
 23  BD +25 610  6178 4.46 1.4     9.7  8.272  5.025  5.550  7.268     9.6  8.910  6.180  7.175  6.170  7.544  6.264    20.4 -0.010     8.9 -0.001
 24  HD 23598    6333 4.42 1.5    68.5  8.454  4.858  5.777  7.379    73.7  9.598  5.845  6.510  6.288  7.307  6.479    31.6 -0.015    35.9 -0.002
 25  HD 24655    6700 4.35 1.9    24.8  8.407  4.954  5.543  7.335    24.8  8.900  6.300  7.264  6.199  7.594  6.367    38.4 -0.019    18.7 -0.010
 26  HD 23269    6333 4.42 1.5    19.4  8.351  5.048  5.699  7.411    18.9  8.800  6.227  7.274  6.400  7.604  6.189    26.8 -0.013     9.2 -0.002
 27  HD 23386    6095 4.48 1.3    14.6  8.305  5.047  5.646  7.420    15.2  8.742  6.345  7.195  6.582  7.682  6.228    19.9 -0.010     5.5 -0.001
 28  MSK 65      5826 4.53 1.0    12.6  8.197  4.924  5.536  7.233    13.2  8.608  6.281  7.034  6.459  7.504  6.361    12.3 -0.007     2.6  0.000
 29  BD +22 548  6123 4.47 1.3    18.5  8.257  5.059  5.727  7.463    19.1  8.633  6.260  7.258  6.608  7.719  0.000    18.8 -0.010     4.6 -0.001
 30  HD 23513    6569 4.37 1.8    33.0  8.432  5.045  5.723  7.351    32.9  8.997  6.210  7.322  6.251  7.614  6.102    36.7 -0.017    18.8 -0.007
 31  HD 282967   6039 4.49 1.2    15.6  8.214  5.014  5.732  7.395    16.7  8.853  6.335  7.206  6.503  7.688  6.261    16.0 -0.008     6.3 -0.001
 32  HD 283067   6150 4.46 1.3    25.1  8.212  4.994  5.647  7.366    25.3  8.903  6.105  7.183  6.440  7.610  6.010    17.9 -0.009     8.4 -0.001
 33  Procyon     6612 4.00 2.0     7.1  8.438  4.992  5.542  7.393     6.5  8.857  6.367  7.179  6.172  7.533  6.292    44.6 -0.026    18.4 -0.012
 34  Sun/Moon    5780 4.44 1.0     4.4  8.435  4.924  0.000  7.345     4.8  8.684  6.332  7.184  6.313  7.599  6.315    19.0 -0.009     3.0  0.000

